Capacity Analysis for Continuous Alphabet Channels with Side Information, Part II: MIMO Channels

In this part, we consider the capacity analysis for wireless mobile systems with multiple antenna architectures. We apply the results of the first part to a commonly known baseband, discrete-time multiple antenna system where both the transmitter and receiver know the channel's statistical law. We analyze the capacity for additive white Gaussian noise (AWGN) channels, fading channels with full channel state information (CSI) at the receiver, fading channels with no CSI, and fading channels with partial CSI at the receiver. For each type of channels, we study the capacity value as well as issues such as the existence, uniqueness, and characterization of the capacity-achieving measures for different types of moment constraints. The results are applicable to both Rayleigh and Rician fading channels in the presence of arbitrary line-of-sight and correlation profiles.

==> sisoinform_macros.mac <==
\newcommand{\sigs}
{\sigma_{\mbf s}}

\newcommand{\sign}
{\sigma_{\mbf n}}

\newcommand{\bfx}
{{\mbf x}}

\newcommand{\bfy}
{{\mbf y}}

\newcommand{\bfs}
{{\mbf s}}

\newcommand{\bs}
{\bar s}

\newcommand{\Sx}
{(\Sigma(X))}

\newcommand{\sx}
{(\s^2_hx^2+\s^2_n)}

\newcommand{\sxt}
{(\s^2_h {\tilde{x}}^2+\s^2_n)}

\newcommand{\myoutitemsep}
{-3pt}

\renewcommand{\labelenumi}{\alph{enumi}.}
\newcommand{\wq}{W_{Q_v}}
\newcommand{\pow}{P \circ W_{Q_v}}
\newcommand{\ptpw}{P \times PW_{Q_v}}
\newcommand{\pw}{PW_{Q_v}}
\newcommand{\lm}{\mu}
\newcommand{\wsc}{\stackrel{w^*}{\to}}
\newcommand{\pwi}[1]{P_{#1}W_{Q_v}}
\newcommand{\pwhi}[1]{P_{#1}W_{Q_\bh}}
\newcommand{\auxm}{T_{v}}
\newcommand{\probfamily}{\{\probdistn{\a}\}_{\a \in A}}
\newcommand{\coderate}{\textsf{R}}
\newcommand{\setj}{\mcal K}
\newcommand{\gs}{\g}
\newcommand{\gatedif}[1] {\d f({\probdistn{}}_{#1}, \probdistn{})}
\newcommand{\bh}{{\bar{H}}}
\newcommand{\dirach}{\d_\bh}
\newcommand{\wgi}[1]{W_G(\bh_{#1})}
\newcommand{\wfcsi}[2]{W_F(\bh_{#1}, \S_{#2})}
\newcommand{\wncsi}[2]{W_N(\bh_{#1}, \S_{#2})}
\newcommand{\wpcsi}[2]{W_P(\mu_{{H|v}_{#1}}, \S_{{H|v}_{#2}})}
\newcommand{\pni}[1]{P_{#1}W_{Q}}
\newcommand{\frobp}[1]{\|#1\|^p_2}
\newcommand{\sfrob}[1]{\|#1\|_2}
\newcommand{\frobet}[1]{\|#1\|^\et_\et}
\newcommand{\covxn}{\F_x}
\newcommand{\covxnv}{\F_{x,v}}
%\newcommand{\myoutitemsep}{9pt}
\newcommand{\myinitemsep}{-3pt}
\newcommand{\myinvspace}{-3pt}

\newcommand{\picfontsize}{\normalsize}

\newenvironment{myitemize}
{\vspace*{\myinvspace} \begin{itemize}  \setlength{\itemsep}{\myinitemsep}   }  {\end{itemize}}

\newenvironment{myenumerate}
{\vspace*{\myinvspace} \begin{enumerate}  \setlength{\itemsep}{\myinitemsep}   }  {\end{enumerate}}

